eCeLLM: Generalizing Large Language Models for E-commerce from Large-scale, High-quality Instruction Data

With tremendous efforts on developing effective e-commerce models, conventional e-commerce models show limited success in generalist e-commerce modeling, and suffer from unsatisfactory performance on new users and new products - a typical out-of-domain generalization challenge. Meanwhile, large language models (LLMs) demonstrate outstanding performance in generalist modeling and out-of-domain generalizability in many fields. Toward fully unleashing their power for e-commerce, in this paper, we construct ECInstruct, the first open-sourced, large-scale, and high-quality benchmark instruction dataset for e-commerce. Leveraging ECInstruct, we develop eCeLLM, a series of e-commerce LLMs, by instruction-tuning general-purpose LLMs. Our comprehensive experiments and evaluation demonstrate that eCeLLM models substantially outperform baseline models, including the most advanced GPT-4, and the state-of-the-art task-specific models in in-domain evaluation. Moreover, eCeLLM exhibits excellent generalizability to out-of-domain settings, including unseen products and unseen instructions, highlighting its superiority as a generalist e-commerce model. Both the ECInstruct dataset and the eCeLLM models show great potential in empowering versatile and effective LLMs for e-commerce. ECInstruct and eCeLLM models are publicly accessible through https://ninglab.github.io/eCeLLM.

==> plots/bar_plot_in_domain.py <==
import numpy as  np
import seaborn as sns
import matplotlib.pylab as plt
import matplotlib

font = {'family' : 'Times New Roman',
        'weight' : 'normal',
        'size'   : 22}  
matplotlib.rc('font', **font)
matplotlib.rc('text', usetex=True)

Llama_2_13b_chat_hf = [0.085, 0.445, 0.506, 0.526]
Mistral_7B_Instruct = [0.318, 0.468, 0.507, 0.542]
phi_2 = [0.046, 0.287, 0.422, 0.479]
barWidth = 0.2

br1 = np.arange(len(Llama_2_13b_chat_hf))
br1 = [x for x in br1]
br2 = [x + barWidth for x in br1]
br3 = [x - barWidth for x in br1]

fig, ax = plt.subplots(figsize=(8,6))

plt.bar(br2, Llama_2_13b_chat_hf, color ='lightsteelblue', width = barWidth,
        edgecolor ='black', hatch='/', label='LLM4Ecomm-L')
plt.bar(br1, Mistral_7B_Instruct, color ='paleturquoise', width = barWidth,
        edgecolor ='black', hatch='x', label='LLM4Ecomm-M')
plt.bar(br3, phi_2, color ='palegoldenrod', width = barWidth,
        edgecolor ='black', hatch='-', label='LLM4Ecomm-S')

plt.legend(["LLM4Ecomm-L", "LLM4Ecomm-M", "LLM4Ecomm-S"], loc ="upper left")
plt.rc('legend',fontsize=18)

plt.xlabel('Training Data Size')
plt.ylabel('HR@1')
plt.ylim([0.0, 0.7])
plt.xticks([(r) for r in range(len(Llama_2_13b_chat_hf))],
        ['1K', '10K', '47K', '92K'])

#offsetx = 0.15
#offsety = 0.01

#for i in range(len(br1)):
#    plt.text(br1[i]-offsetx, Llama_2_13b_chat_hf[i]+offsety, "{:.3f}".format(Llama_2_13b_chat_hf[i]))

#for i in range(len(br2)):
#    plt.text(br2[i]-offsetx, Mistral_7B_Instruct[i]+offsety, "{:.3f}".format(Mistral_7B_Instruct[i]))
    
#for i in range(len(br3)):
#    plt.text(br3[i]-offsetx, phi_2[i]+offsety, "{:.3f}".format(phi_2[i]))

plt.legend()
plt.savefig('in_domain.pdf', bbox_inches='tight')


==> plots/bar_plot_ood.py <==
import numpy as  np
import seaborn as sns
import matplotlib.pylab as plt
import matplotlib

font = {'family' : 'Times New Roman',
        'weight' : 'normal',
        'size'   : 22}  
matplotlib.rc('font', **font)
matplotlib.rc('text', usetex=True)

Llama_2_13b_chat_hf = [0.059, 0.227, 0.271, 0.273]
Mistral_7B_Instruct = [0.156, 0.261, 0.267, 0.280]
phi_2 = [0.052, 0.170, 0.217, 0.241]
barWidth = 0.2

br1 = np.arange(len(Llama_2_13b_chat_hf))
br1 = [x for x in br1]
br2 = [x + barWidth for x in br1]
br3 = [x - barWidth for x in br1]

fig, ax = plt.subplots(figsize=(8,6))

#plt.bar(br2, Llama_2_13b_chat_hf, color ='lightsteelblue', width = barWidth,
#        edgecolor ='black', hatch='/', label='LLM4Ecomm-L')
#plt.bar(br1, Mistral_7B_Instruct, color ='paleturquoise', width = barWidth,
#        edgecolor ='black', hatch='x', label='LLM4Ecomm-M')
#plt.bar(br3, phi_2, color ='palegoldenrod', width = barWidth,
#        edgecolor ='black', hatch='-', label='LLM4Ecomm-S')

plt.bar(br2, Llama_2_13b_chat_hf, color ='lightsteelblue', width = barWidth,
        edgecolor ='black', hatch='/')
plt.bar(br1, Mistral_7B_Instruct, color ='paleturquoise', width = barWidth,
        edgecolor ='black', hatch='x')
plt.bar(br3, phi_2, color ='palegoldenrod', width = barWidth,
        edgecolor ='black', hatch='-')

#plt.legend(["LLM4Ecomm-L", "LLM4Ecomm-M", "LLM4Ecomm-S"], loc ="upper left")
#plt.rc('legend',fontsize=14)

plt.xlabel('Training Data Size')
plt.ylabel('HR@1')
plt.ylim([0.0, 0.35])
plt.xticks([(r) for r in range(len(Llama_2_13b_chat_hf))],
        ['1K', '10K', '47K', '92K'])

#offsetx = 0.15
#offsety = 0.01

#for i in range(len(br1)):
#    plt.text(br1[i]-offsetx, Llama_2_13b_chat_hf[i]+offsety, "{:.3f}".format(Llama_2_13b_chat_hf[i]))

#for i in range(len(br2)):
#    plt.text(br2[i]-offsetx, Mistral_7B_Instruct[i]+offsety, "{:.3f}".format(Mistral_7B_Instruct[i]))
    
#for i in range(len(br3)):
#    plt.text(br3[i]-offsetx, phi_2[i]+offsety, "{:.3f}".format(phi_2[i]))

#plt.legend()
plt.savefig('ood.pdf', bbox_inches='tight')


==> plots/draw_indomain.py <==
import numpy as  np
import seaborn as sns
import matplotlib.pylab as plt
import matplotlib

font = {'family' : 'Times New Roman',
        'weight' : 'normal',
        'size'   : 40}
matplotlib.rc('font', **font)
matplotlib.rc('text', usetex=True)

Llama_2_13b_chat_hf = [0.085, 0.445, 0.506, 0.526]
Mistral_7B_Instruct = [0.318, 0.468, 0.507, 0.542]
phi_2 = [0.046, 0.287, 0.422, 0.479]
barWidth = 0.28

br1 = np.arange(len(Llama_2_13b_chat_hf))
br1 = [x for x in br1]
br2 = [x + barWidth for x in br1]
br3 = [x - barWidth for x in br1]

fig, ax = plt.subplots(figsize=(10,8))

plt.bar(br2, Llama_2_13b_chat_hf, color ='lightsteelblue', width = barWidth,
        edgecolor ='black', hatch='/', label='eCeLLM-L')
plt.bar(br1, Mistral_7B_Instruct, color ='paleturquoise', width = barWidth,
        edgecolor ='black', hatch='x', label='eCeLLM-M')
plt.bar(br3, phi_2, color ='palegoldenrod', width = barWidth,
        edgecolor ='black', hatch='-', label='eCeLLM-S')

import matplotlib.font_manager as font_manager

font = font_manager.FontProperties(family='sans-serif',
                                   weight='bold',
                                   style='normal', size=30)

plt.legend(["$\mathtt{eCeLLM}$-$\mathtt{L}$", "$\mathtt{eCeLLM}$-$\mathtt{M}$", "$\mathtt{eCeLLM}$-$\mathtt{S}$"], loc ="upper left", prop=dict(family="Times New Roman"))
plt.rc('legend',fontsize=35)

plt.xlabel('Training Data Size')
plt.ylabel('HR@1')
plt.ylim([0.0, 0.8])
plt.xticks([(r) for r in range(len(Llama_2_13b_chat_hf))],
        ['1K', '10K', '47K', '92K'])
plt.yticks([0.0, 0.2, 0.4, 0.6])
#offsetx = 0.15
#offsety = 0.01

#for i in range(len(br1)):
#plt.legend()
plt.savefig('in_domain.pdf', bbox_inches='tight')

==> plots/draw_ood.py <==
import numpy as  np
import seaborn as sns
import matplotlib.pylab as plt
import matplotlib

font = {'family' : 'Times New Roman',
        'weight' : 'normal',
        'size'   : 40}
matplotlib.rc('font', **font)
matplotlib.rc('text', usetex=True)

Llama_2_13b_chat_hf = [0.059, 0.227, 0.271, 0.273]
Mistral_7B_Instruct = [0.156, 0.261, 0.267, 0.280]
phi_2 = [0.052, 0.170, 0.217, 0.241]
barWidth = 0.28

br1 = np.arange(len(Llama_2_13b_chat_hf))
br1 = [x for x in br1]
br2 = [x + barWidth for x in br1]
br3 = [x - barWidth for x in br1]

fig, ax = plt.subplots(figsize=(10,8))

#plt.bar(br2, Llama_2_13b_chat_hf, color ='lightsteelblue', width = barWidth,
#        edgecolor ='black', hatch='/', label='LLM4Ecomm-L')
#plt.bar(br1, Mistral_7B_Instruct, color ='paleturquoise', width = barWidth,
#        edgecolor ='black', hatch='x', label='LLM4Ecomm-M')
#plt.bar(br3, phi_2, color ='palegoldenrod', width = barWidth,
#        edgecolor ='black', hatch='-', label='LLM4Ecomm-S')

plt.bar(br2, Llama_2_13b_chat_hf, color ='lightsteelblue', width = barWidth,
        edgecolor ='black', hatch='/')
plt.bar(br1, Mistral_7B_Instruct, color ='paleturquoise', width = barWidth,
        edgecolor ='black', hatch='x')
plt.bar(br3, phi_2, color ='palegoldenrod', width = barWidth,
        edgecolor ='black', hatch='-')

#plt.legend(["LLM4Ecomm-L", "LLM4Ecomm-M", "LLM4Ecomm-S"], loc ="upper left")
#plt.rc('legend',fontsize=14)

plt.xlabel('Training Data Size')
plt.ylabel('HR@1')
plt.ylim([0.0, 0.45])
plt.xticks([(r) for r in range(len(Llama_2_13b_chat_hf))],
        ['1K', '10K', '47K', '92K'])
plt.yticks([0.0, 0.1, 0.2, 0.3])
#offsetx = 0.15
#offsety = 0.01

plt.legend(["$\mathtt{eCeLLM}$-$\mathtt{L}$", "$\mathtt{eCeLLM}$-$\mathtt{M}$", "$\mathtt{eCeLLM}$-$\mathtt{S}$"], fontsize=35, loc ="upper left")
#plt.rc('legend',fontsize=28)

#plt.legend(fontsize=28)
plt.savefig('ood.pdf', bbox_inches='tight')
